EDITnet: A Lightweight Network for Unsupervised Domain Adaptation in Speaker Verification

Performance degradation caused by language mismatch is a common problem when applying a speaker verification system on speech data in different languages. This paper proposes a domain transfer network, named EDITnet, to alleviate the language-mismatch problem on speaker embeddings without requiring speaker labels. The network leverages a conditional variational auto-encoder to transfer embeddings from the target domain into the source domain. A self-supervised learning strategy is imposed on the transferred embeddings so as to increase the cosine distance between embeddings from different speakers. In the training process of the EDITnet, the embedding extraction model is fixed without fine-tuning, which renders the training efficient and low-cost. Experiments on Voxceleb and CN-Celeb show that the embeddings transferred by EDITnet outperform the un-transferred ones by around 30% with the ECAPA-TDNN512. Performance improvement can also be achieved with other embedding extraction models, e.g., TDNN, SE-ResNet34.

==> SV VAE transfer/compute_corpus_stats.py <==
import os
import pdb
import numpy as np

# import librosa
import glob

import scipy.io.wavfile as wavfile

# corpus_root = "/exten01/data-set-lijingyu/voxceleb2/train/wav"
corpus_root = '/home/lijingyu/data/CN-Celeb/wav'

wav_list = glob.glob(os.path.join(corpus_root, '*/*/*.wav'))
print("Num of wav files: {}".format(len(wav_list)))
num_wav = len(wav_list)
# wav = '/home/herbertli/Projects/INTERSPEECH2022/SV_WaveletFeat_mel/temp/00001.wav'
# sr, y = wavfile.read(wav)
# print(y.shape[0])

durs = []
SR = 16000
for i, wav in enumerate(wav_list):
    sr, y = wavfile.read(wav)
    dur = y.shape[0] * 1.0 / SR
    durs.append(dur)
    if i % 10000 == 0:
        print('{}/{}'.format(i, num_wav))

print(f'The total duration: {np.sum(durs)/3600:.2f}')
print(f'The average duration: {np.mean(durs):.2f}')
print(f'The minimum duration: {np.min(durs):.2f}')

==> compute_corpus_stats.py <==
import os
import pdb
import numpy as np

# import librosa
import glob

import scipy.io.wavfile as wavfile

# corpus_root = "/exten01/data-set-lijingyu/voxceleb2/train/wav"
corpus_root = '/home/lijingyu/data/CN-Celeb/wav'

wav_list = glob.glob(os.path.join(corpus_root, '*/*/*.wav'))
print("Num of wav files: {}".format(len(wav_list)))
num_wav = len(wav_list)
# wav = '/home/herbertli/Projects/INTERSPEECH2022/SV_WaveletFeat_mel/temp/00001.wav'
# sr, y = wavfile.read(wav)
# print(y.shape[0])

durs = []
SR = 16000
for i, wav in enumerate(wav_list):
    sr, y = wavfile.read(wav)
    dur = y.shape[0] * 1.0 / SR
    durs.append(dur)
    if i % 10000 == 0:
        print('{}/{}'.format(i, num_wav))

print(f'The total duration: {np.sum(durs)/3600:.2f}')
print(f'The average duration: {np.mean(durs):.2f}')
print(f'The minimum duration: {np.min(durs):.2f}')
